Character Fourier Spectra of Circular Units and Twisted Bernoulli Class Components

Let $\chi$ be a primitive odd Dirichlet character of conductor $f$. For the universal projector polynomials $P_m$ introduced in arXiv:2607.23177, defined by $\sum_m P_m(X)Y^m = -\log(1-X(1-e^{-Y}))$, we evaluate the character Fourier spectrum at $h_t = \zeta_f^t/(\zeta_f^t-1)$: for every odd $m$, $\sum_t \bar\chi(t)P_m(h_t) = \tau(\bar\chi)B_{m,\chi}/(m\,m!)$. After reduction at any prime above $p \nmid f$, the case $m = p-j$ identifies this spectrum, including its exact nonzero scalar, with the divided generalized Bernoulli value attached to $\chi\omega^{-j}$; the spectral-zero and Bernoulli-zero criteria therefore agree over every residue field, with no splitting hypothesis on the coefficient field. We connect the identity with the local Kummer spectrum of the circular unit $1-\zeta_f\zeta_p$ and carry the programme through in the first non-real case: for the two primitive quartic characters modulo 5 and primes $p < 500$, $p \equiv 1 \pmod{20}$, exactly eleven zero lines occur. On each line an integral character projection of $1-\zeta_5\zeta_p$ is everywhere locally unramified, a finite split-prime Artin computation proves it is not a global $p$-th power, and the character-wise Main Conjecture shows the radical generates the complete order-$p$ Hilbert class component. Six of the eleven components occur at classically regular primes. At $p = 61$ the two conjugate characters contribute on different indices. A deterministic integer-arithmetic program (ancillary file) verifies the enumeration, the divided digits, and every certificate.

==> anc/verify_conductor5_twisted_class_generators.py <==
#!/usr/bin/env python3
"""Verify the nonquadratic conductor-5 class generators for p < 500.

Let chi be either primitive quartic character modulo 5, embedded in
F_p by chi(2) = s with s^2 = -1.  For

    K = Q(zeta_{5p}),        u = 1 - zeta_5 zeta_p,
    psi   = conjugate(chi) omega^j,
    theta = chi omega^k,    k = p-j,

the script independently checks:

1. the exact list of all divided chi-twisted Bernoulli zeros;
2. the general Fourier--Bernoulli spectral normalization;
3. the nonzero second-order local and Bernoulli digits;
4. the comparison with ordinary irregularity;
5. every completely split Artin certificate.

Together with the one-coordinate local Kummer criterion and
Greither's finite odd-character class-group formula, the checks prove
that each displayed radical generates the complete order-p psi-part
of the Hilbert class field of Q(zeta_{5p}).
"""

from dataclasses import dataclass
from math import comb, factorial, gcd, isqrt


@dataclass(frozen=True)
class Case:
    p: int
    sign: int
    j: int
    fifth_root_lift: int
    fourth_root_lift: int
    spectrum: int
    bernoulli_numerator: int
    q: int
    xi: int
    projected_unit: int
    residue_symbol: int
    symbol_exponent: int

    @property
    def k(self) -> int:
        return self.p - self.j


CASES = (
    Case(61, +1, 34, 3120, 682, 61 * 33, 61**2 * 11,
         1831, 64, 334, 1805, 25),
    Case(61, -1, 10, 3120, 3039, 61 * 12, 61**2 * 3,
         1831, 64, 1258, 400, 13),
    Case(101, +1, 92, 1854, 515, 101 * 92, 101**2 * 70,
         5051, 1024, 1710, 2075, 31),
    Case(181, +1, 104, 27916, 3458, 181 * 127, 181**2 * 67,
         1811, 9, 438, 1663, 74),
    Case(181, +1, 138, 27916, 3458, 181 * 95, 181**2 * 14,
         1811, 9, 829, 1325, 89),
    Case(241, -1, 196, 54553, 43075, 241 * 235, 241**2 * 152,
         2411, 9, 1465, 439, 5),
    Case(281, +1, 46, 21723, 74518, 281 * 153, 281**2 * 145,
         8431, 64, 8096, 3253, 168),
    Case(421, +1, 50, 124026, 12238, 421 * 126, 421**2 * 230,
         4211, 9, 2467, 1024, 151),
    Case(421, -1, 90, 124026, 165003, 421 * 91, 421**2 * 379,
         4211, 9, 1706, 3256, 253),
    Case(461, +1, 2, 40656, 55368, 461 * 437, 461**2 * 156,
         9221, 16, 5130, 1754, 400),
    Case(461, +1, 376, 40656, 55368, 461 * 265, 461**2 * 261,
         9221, 16, 3883, 3869, 241),
)


def is_prime(value: int) -> bool:
    if value < 2:
        return False
    if value % 2 == 0:
        return value == 2
    for divisor in range(3, isqrt(value) + 1, 2):
        if value % divisor == 0:
            return False
    return True


def least_root(p: int, order: int) -> int:
    return next(
        value
        for value in range(2, p)
        if pow(value, order, p) == 1
        and all(
            pow(value, order // prime, p) != 1
            for prime in (2, 5)
            if order % prime == 0
        )
    )


def fourth_root(p: int) -> int:
    return next(value for value in range(2, p) if value * value % p == p - 1)


def teichmuller_lift(value: int, p: int, precision: int) -> int:
    modulus = p**precision
    return pow(value % p, p ** (precision - 1), modulus)


def chi_five(value: int, fourth_root_value: int, modulus: int) -> int:
    """The quartic character modulo 5 with chi(2)=fourth_root_value."""
    residue = value % 5
    return {
        0: 0,
        1: 1,
        2: fourth_root_value,
        3: -fourth_root_value,
        4: -1,
    }[residue] % modulus


def stirling_row(order: int, modulus: int) -> list[int]:
    row = [1] + [0] * order
    for _ in range(order):
        row = [0] + [
            (row[index - 1] + index * row[index]) % modulus
            for index in range(1, order + 1)
        ]
    return row


def projector_value(modulus: int, order: int, argument: int) -> int:
    stirling = stirling_row(order, modulus)
    value = 0
    factorial_degree_minus_one = 1
    for degree in range(1, order + 1):
        if degree > 1:
            factorial_degree_minus_one = (
                factorial_degree_minus_one * (degree - 1)
            ) % modulus
        sign = -1 if (order + degree) % 2 else 1
        value = (
            value
            + sign
            * factorial_degree_minus_one
            * stirling[degree]
            * pow(argument, degree, modulus)
        ) % modulus
    return value * pow(factorial(order), -1, modulus) % modulus


def bernoulli_numerator(
    p: int, j: int, fourth_root_mod_p: int, precision: int
) -> int:
    """Return sum a*chi(a)*Teich(a)^(-j) modulo p^precision."""
    modulus = p**precision
    fourth_root_lift = teichmuller_lift(
        fourth_root_mod_p, p, precision
    )
    value = 0
    for a in range(1, 5 * p):
        if gcd(a, 5 * p) != 1:
            continue
        teichmuller = teichmuller_lift(a % p, p, precision)
        value = (
            value
            + a
            * chi_five(a, fourth_root_lift, modulus)
            * pow(teichmuller, -j, modulus)
        ) % modulus
    return value


def divided_twisted_value(p: int, j: int, fourth_root_mod_p: int) -> int:
    numerator = bernoulli_numerator(p, j, fourth_root_mod_p, 2)
    assert numerator % p == 0
    return numerator // p


def short_divided_twisted_value(
    p: int, j: int, fourth_root_mod_p: int
) -> int:
    """Independent four-term residue formula for b_{chi,j}."""
    s = fourth_root_mod_p
    weights = (
        -3 - s,
        -3 - s,
        2 - s,
        2 + 4 * s,
        2 - s,
    )
    return sum(
        weights[residue % 5] * pow(residue, -j, p)
        for residue in range(1, p)
    ) % p


def twisted_zero_indices(
    p: int, fourth_root_mod_p: int
) -> list[int]:
    zeros = []
    for j in range(2, p - 2, 2):
        direct = divided_twisted_value(p, j, fourth_root_mod_p)
        short = short_divided_twisted_value(
            p, j, fourth_root_mod_p
        )
        assert direct == short
        if direct == 0:
            zeros.append(j)
    return zeros


def spectral_value(
    p: int,
    j: int,
    fifth_root_mod_p: int,
    fourth_root_mod_p: int,
    precision: int,
) -> int:
    modulus = p**precision
    k = p - j
    fifth_root_lift = teichmuller_lift(
        fifth_root_mod_p, p, precision
    )
    fourth_root_lift = teichmuller_lift(
        fourth_root_mod_p, p, precision
    )
    value = 0
    for t in range(1, 5):
        zeta = pow(fifth_root_lift, t, modulus)
        h_t = zeta * pow((zeta - 1) % modulus, -1, modulus) % modulus
        conjugate_chi = pow(
            chi_five(t, fourth_root_lift, modulus), -1, modulus
        )
        value = (
            value
            + conjugate_chi * projector_value(modulus, k, h_t)
        ) % modulus
    return value


def gauss_sum(
    p: int, fifth_root_mod_p: int, fourth_root_mod_p: int
) -> int:
    return sum(
        pow(chi_five(t, fourth_root_mod_p, p), -1, p)
        * pow(fifth_root_mod_p, t, p)
        for t in range(1, 5)
    ) % p


def ordinary_irregular_indices(p: int) -> list[int]:
    bernoulli = [1]
    for n in range(1, p - 2):
        subtotal = sum(
            comb(n + 1, r) * bernoulli[r]
            for r in range(n)
        ) % p
        bernoulli.append((-subtotal * pow(n + 1, -1, p)) % p)
    return [
        n
        for n in range(2, p - 2, 2)
        if bernoulli[n] == 0
    ]


def projected_residue(case: Case) -> tuple[int, int, int]:
    p = case.p
    q = case.q
    conductor = 5 * p
    eta = pow(case.xi, 5, q)
    zeta_five = pow(case.xi, p, q)
    fourth_root_mod_p = (
        fourth_root(p) if case.sign == 1 else p - fourth_root(p)
    )
    inverse_group_order = pow(4 * (p - 1), -1, p)

    projected = 1
    for a in range(1, conductor):
        if gcd(a, conductor) != 1:
            continue
        theta_a = (
            chi_five(a, fourth_root_mod_p, p)
            * pow(a % p, case.k, p)
        ) % p
        coefficient = (
            inverse_group_order * pow(theta_a, -1, p)
        ) % p
        conjugate = (
            1
            - pow(zeta_five, a, q) * pow(eta, a, q)
        ) % q
        projected = (
            projected * pow(conjugate, coefficient, q)
        ) % q

    symbol = pow(projected, (q - 1) // p, q)
    return eta, projected, symbol


expected_triples = [
    (case.p, case.sign, case.j)
    for case in CASES
]
observed_triples = []
for p in range(21, 500, 20):
    if not is_prime(p):
        continue
    root = fourth_root(p)
    for sign in (+1, -1):
        signed_root = root if sign == 1 else p - root
        observed_triples.extend(
            (p, sign, j)
            for j in twisted_zero_indices(p, signed_root)
        )
assert observed_triples == expected_triples
print(
    "PASS: exactly 11 conductor-5 quartic-character zero lines "
    "occur for p<500 and p=1 mod 20"
)
print(
    "PASS: an independent four-term residue formula reproduces "
    "every divided Bernoulli value in the scan"
)


# Check the exact Fourier--Bernoulli scalar on every p-adic
# character branch at every relevant prime, using a nonzero line.
for p in range(21, 500, 20):
    if not is_prime(p):
        continue
    fifth = least_root(p, 5)
    root = fourth_root(p)
    for sign in (+1, -1):
        signed_root = root if sign == 1 else p - root
        j = next(
            index
            for index in range(2, p - 2, 2)
            if divided_twisted_value(p, index, signed_root) != 0
        )
        local_value = spectral_value(
            p, j, fifth, signed_root, 1
        )
        predicted_value = (
            gauss_sum(p, fifth, signed_root)
            * pow(5, -1, p)
            * (factorial(j - 1) % p)
            * divided_twisted_value(p, j, signed_root)
        ) % p
        assert local_value == predicted_value
print(
    "PASS: the tau(conjugate(chi))/5 Fourier--Bernoulli "
    "normalization holds on both character branches"
)


ordinary_irregular = {
    61: [],
    101: [68],
    181: [],
    241: [],
    281: [],
    421: [240],
    461: [196],
}
for p, expected in ordinary_irregular.items():
    assert ordinary_irregular_indices(p) == expected
regular_rows = sum(not ordinary_irregular[case.p] for case in CASES)
assert regular_rows == 6
print(
    "PASS: 6 of the 11 nonquadratic twisted rows occur at "
    "classically regular primes"
)


for case in CASES:
    p = case.p
    p2 = p * p
    fifth_mod_p = least_root(p, 5)
    fourth_mod_p = fourth_root(p)
    if case.sign == -1:
        fourth_mod_p = p - fourth_mod_p

    assert case.j % 2 == 0
    assert 2 <= case.j <= p - 3
    assert 2 <= case.k <= p - 2

    fifth_lift = teichmuller_lift(fifth_mod_p, p, 2)
    fourth_lift = teichmuller_lift(fourth_mod_p, p, 2)
    spectrum = spectral_value(
        p, case.j, fifth_mod_p, fourth_mod_p, 2
    )
    assert (
        fifth_lift,
        fourth_lift,
        spectrum,
    ) == (
        case.fifth_root_lift,
        case.fourth_root_lift,
        case.spectrum,
    )
    assert spectrum % p == 0 and spectrum != 0

    numerator = bernoulli_numerator(p, case.j, fourth_mod_p, 3)
    assert numerator == case.bernoulli_numerator
    assert numerator % p2 == 0 and numerator != 0
    bernoulli_digit = (
        (numerator // p2) * pow(5, -1, p)
    ) % p

    assert is_prime(case.q)
    assert (case.q - 1) % (5 * p) == 0
    assert pow(case.xi, 5 * p, case.q) == 1
    assert pow(case.xi, p, case.q) != 1
    assert pow(case.xi, 5, case.q) != 1

    eta, projected, symbol = projected_residue(case)
    assert projected == case.projected_unit
    assert symbol == case.residue_symbol
    assert symbol == pow(eta, case.symbol_exponent, case.q)
    assert symbol != 1

    label = "+" if case.sign == 1 else "-"
    print(
        f"PASS p={p}, chi_{label}, j={case.j}: "
        f"A_{case.k}=p*{spectrum // p}; "
        f"B/p={bernoulli_digit}; "
        f"symbol=eta^{case.symbol_exponent} at q={case.q}"
    )

